Minimality and uniqueness for decompositions of specific ternary forms

The paper deals with the computation of the rank and the identifiability of a specific ternary form. Often, one knows some short Waring decomposition of a given form, and the problem is to determine whether the decomposition is minimal and unique. We show how the analysis of the Hilbert-Burch matrix of the set of points representing the decomposition can solve this problem in the case of ternary forms. Moreover, when the decomposition is not unique, we show how the procedure of liaison can provide alternative, maybe shorter, decompositions. We give an explicit algorithm that tests our criterion of minimality for the case of ternary forms of degree $9$. This is the first numerical case in which a new phaenomenon appears: the span of $18$ general powers of linear forms contains points of (subgeneric) rank $18$, but it also contains points whose rank is $17$, due to the existence of a second shorter decomposition which is completely different from the given one.

==> anc/nonics1.txt <==
nonics1.txt
--- This code implements an algorithm (see sub-section 3.2-proof of Theorem 3.20 and subsection 5.2) that shows the birationality of the map f' and yields a method to get ternary nonics of rank lower than 18. 
--- The code takes in input representative vectors v_i's for the points dual to 18 fixed linear forms L_{i}'s and controls if the v_{i}'s are in sufficiently general position (tests 1), 2), 3)). 
--- Moreover it generates 14 random numbers a_2,...,a_15 and compute f'(a_2,...,a_15) = Tensor1, providing a column vector 55x1 consisting of the coordinates of a nonic T1 in x,y,z.
--- By construction, T1 is computed by {L_{1},...,L_{18}} with coefficients \lambda_{1},...,\lambda_{18} produced by the code by means of Kramer's rule. 
--- The output of the code is the dimension and the degree of f'^{-1}(Tensor1).
--- In particular it shows that the rank of T1 is lower than 18.


k = ZZ/31991;
R = k[x,y,z];
--- input: a 18x3 matrix A with the coordinates of v_{1},...,v_{18}
A = random(R^18,R^3) 
--- in our example we generated the random matrix: 
--- A = sub(matrix{{1,1,1},{0,1,2},{-1,2,1},{1,2,3},{1,-2,0},{2,1,4},
{4,2,-3},{1,5,1},{5,2,3},{6,2,3},{1,7,7},{1,7,3},{6,5,4},{-7,2,3},{3,7,4},{2,-5,1},{6,3,-4},{-7,6,6}},R);
--- the i-th row of A contains the coordinates of v_{i} 

--- test 1): non-redundancy test
v9A = symmetricPower(9,A^{0});
for i from 1 to 17 do v9A = v9A||symmetricPower(9,A^{i})
v9A; --- 18x55 matrix
rank v9A
--- if the output is 18, then A provides a non-redundant decomposition for any ternary form of degree 9 in the linear span <v_{9}(A)> 

--- test 2): fourth Kruskal's rank test
v4A = symmetricPower(4,A^{0});
for i from 1 to 17 do v4A = v4A||symmetricPower(4,A^{i})
v4A; --- 18x15 matrix
gens minors(15,v4A) 
--- if the output consists of 816 non-zero maximal minors, then k_4(A) = 15

--- test 3): fifth Hilbert function test
v5A = symmetricPower(5,A^{0});
for i from 1 to 17 do v5A = v5A||symmetricPower(5,A^{i})
v5A; --- 18x21 matrix
rank v5A 
--- if the output is 18, then h_A(5) = 18

--- construction of the ideal of the set A and of its Hilbert-Burch matrix
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
I15 = ideal(A_(14,1)*x-A_(14,0)*y,A_(14,2)*y-A_(14,1)*z);
I16 = ideal(A_(15,1)*x-A_(15,0)*y,A_(15,2)*y-A_(15,1)*z);
I17 = ideal(A_(16,1)*x-A_(16,0)*y,A_(16,2)*y-A_(16,1)*z);
I18 = ideal(A_(17,1)*x-A_(17,0)*y,A_(17,2)*y-A_(17,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14,I15,
I16,I17,I18); --- ideal of the set A
D=res(IA);
dim IA --- 1
degree IA --- 18
M=D.dd_2; --- 4x3 matrix, Hilbert-Burch matrix of the ideal the set A
MM = transpose(M);

--- in our examples:
--- M   = 
{5} | 8549xy+10271y2-4148xz 9866yz-1975z2           
-3320xy-5755y2+7871xz+8089yz-1533z2         
6640xy+11510y2-15742xz-7971yz-14056z2 |

{5} | -8549x2+5132xy+8010y2+15751xz-7245yz+4435z2    
3320x2+5755xy-10840y2+833xz-5408yz-15055z2    
-6640x2-11510xy-10311y2-9873xz-5157yz-11657z2 |

{5} | -15403x2-168xy+9922y2-3987xz+1506yz+3797z2  
6970xy+14859y2-8763xz-1509yz+10505z2    
-13940xy+2273y2+1508xz-9931yz-8835z2  |

{6} | -9152z   x-5388z  y-2104z  |

--- construction of T1
coe = random(R^1,R^14)
--- in our example we generated the random matrix: 
--- coe = sub(matrix{{10399,13534,-633,-11455,2134,11038,-8888,-588,1927,
4114,11328,13814,-10664,-1749}},R)
q2 = coe_(0,2)*x^2+coe_(0,3)*x*y+coe_(0,4)*x*z+coe_(0,5)*y^2+coe_(0,6)*y*z+coe_(0,7)*z^2;
q3 = coe_(0,8)*x^2+coe_(0,9)*x*y+coe_(0,10)*x*z+coe_(0,11)*y^2+coe_(0,12)*y*z+coe_(0,13)*z^2;
M' = matrix{{1,coe_(0,0),coe_(0,1),0},{0,q2,q3,0}}||MM;
IB = minors(4,M');
dim IB --- 1
degree IB --- 17
IdFix = IA + IB; 
Polynon = gens(IdFix)*matrix(basis(9,IdFix));  
NFix = contract(transpose(basis(9,R)),Polynon);  
Tensor1 = gens(ker transpose(NFix));  --- 55x1 vector containing the coefficients of T1 in the standard monomial basis of degree 9 in x,y,z
--- in our example: 
--- | 9666 13004 12463 -13235 -15442 15509 -6311 -2390 547 -119 -14916  1822 -8022 -9386 -2742 10541 1156 -12023 4417 -11823 -737 -7616 11293 -8260 -9332 7078 -4553 -15941 4339 -4251 9854 -22 8408 11858 -9161 -9854 -13165 -2105 -8715 390 -9955 -11013 -10651 -3850 4029 -11735 -12427 12255  -3686 -2271 5939 -3402 13298 6455 1 |
T1 = basis(9,R)*Tensor1;  
--- in our example:
--- T1 = | 9666x9+13004x8y-13235x7y2-6311x6y3-14916x5y4+10541x4y5-7616x3y6+4339x2y7-13165xy8-11735y9+12463x8z
-15442x7yz-2390x6y2z+1822x5y3z+1156x4y4z+11293x3y5z
-4251x2y6z-2105xy7z-12427y8z+15509x7z2+547x6yz2
-8022x5y2z2-12023x4y3z2-8260x3y4z2+9854x2y5z2
-8715xy6z2+12255y7z2-119x6z3-9386x5yz3+4417x4y2z3-9332x3y3z3
-22x2y4z3+390xy5z3-3686y6z3-2742x5z4-11823x4yz4+7078x3y2z4+8408x2y3z4-9955xy4z4-2271y5z4-737x4z5-4553x3yz5+11858x2y2z5- 11013xy3z5+5939y4z5-15941x3z6-9161x2yz6-10651xy2z6-3402y3z6
-9854x2z7-3850xyz7+13298y2z7+4029xz8+6455yz8+z9 |

--- Kramer's rule to get the coordinates of T1 in <v_{9}(A)>
P = transpose(v9A)|Tensor1; 
rank P -- 18
rank P^{0..16,45} -- 18
gens(minors(18,P^{0..16,45}));  
--- in our example the output is:
--- | 7101 15748 -10230 -1151 -4678 12014 3181 -13183 -4930 4706 6754 -14235  6932 -13947 3099 14214 -6562 9008 -1700 |
(gens(minors(18,P^{0..16,45}))*(sub(1/(7101),R)))_{1..18};  
--- in our example the output is:
--- | -2818 823 4086 6712 -12437 -11348 2940 8496 7308 13629 1755 2213 -4854 -2135 -12270 13956 -9437 -10308 | =
--- = {\lambda_18,-\lambda_17,\lambda_16,-\lambda_15,\lambda_14,-\lambda_13,\lambda_12,-\lambda_11,\lambda_10,-\lambda_9,
----   \lambda_8,-\lambda_7,\lambda_6,-\lambda_5,\lambda_4,-\lambda_3,\lambda_2,-\lambda_1}


--- computation of the dimension and the degree of f'^{-1}(T1): it is divided into 3 steps, 
--- depending on which one between a_1, a_2, a_3 is assumed to be 1
--- if at the end of each of the 3 cases, max di = 0 and max de = 1,
--- then f'^{-1}(T1) is a point, i.e. f' is birational and T1 has rank lower than 18

--- case 1): a_1 = 1
S = k[x,y,z,a_2..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{1,a_2,a_3,0}}||matrix{{0,a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
time Polynon' = gens(IdFix')*matrix(basis(9,IdFix'))  ---  in our example we got the output in 2009.8 seconds
N1 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N1)*sub(Tensor1,S);  
Eqns^{37..65} -- 29 not-homogeneous quadratic equations in 
a_2...a_15
TT = k[a_2..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i}; 
d1 = max di  --- in our example the output is 0
de1 = max de --- in our example the output is 1


--- case 2): a_2 = 1
S = k[x,y,z,a_1,a_3..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,1,a_3,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,0,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
time Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 981.793 seconds
N2 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N2)*sub(Tensor1,S);
Eqns^{37..65};
TT = k[a_1,a_3..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i};
d2 = max di --- in our example the output is 0
de2 = max de --- in our example the output is 1


--- case 3): a_3 = 1
S = k[x,y,z,a_1,a_2,a_4..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,a_2,1,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
time Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 1180.57 seconds
N3 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N3)*sub(Tensor1,S);
TT = k[a_1,a_2,a_4..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i}; 
d3 = max di --- in our example the output is 0
de3 = max de --- in our example the output is 1




==> anc/nonics2.txt <==
nonics2.txt
--- This code implements an algorithm (see sub-section 5.1) for a criterion that tests the minimality of a decomposition 
T = \lambda_{1}*L_{1}^9+...+\lambda_{18}*L_{18}^9 of a form T of degree 9 in 3 variables.
--- The code takes in input representative vectors v_i's for the points dual to the linear forms L_{i}'s and controls if the v_{i}'s are in sufficiently general position (tests 1), 2), 3)). 
--- Moreover it takes in input a column vector containing the coordinates of T in the standard monomial basis of degree 9 in the variables x,y,z and it determines wheter or not f'^{-1}(T) empty (test 4)).

k = ZZ/31991;
R = k[x,y,z];
--- input: a 18x3 matrix A with the coordinates of v_{1},...,v_{18}
A = random(R^18,R^3) 
--- in the examples of subsection 5.2 we generated the random matrix: 
--- A = sub(matrix{{1,1,1},{0,1,2},{-1,2,1},{1,2,3},{1,-2,0},{2,1,4},
{4,2,-3},{1,5,1},{5,2,3},{6,2,3},{1,7,7},{1,7,3},{6,5,4},{-7,2,3},{3,7,4},{2,-5,1},{6,3,-4},{-7,6,6}},R);
--- the i-th row of A contains the coordinates of v_{i} 

--- test 1): non-redundancy test
v9A = symmetricPower(9,A^{0});
for i from 1 to 17 do v9A = v9A||symmetricPower(9,A^{i})
v9A; --- 18x55 matrix
rank v9A
--- if the output is 18, then A provides a non-redundant decomposition for any ternary form of degree 9 in the linear span <v_{9}(A)> 

--- test 2): fourth Kruskal's rank test
v4A = symmetricPower(4,A^{0});
for i from 1 to 17 do v4A = v4A||symmetricPower(4,A^{i})
v4A; --- 18x15 matrix
gens minors(15,v4A) 
--- if the output consists of 816 non-zero maximal minors, then k_4(A) = 15

--- test 3): fifth Hilbert function test
v5A = symmetricPower(5,A^{0});
for i from 1 to 17 do v5A = v5A||symmetricPower(5,A^{i})
v5A; --- 18x21 matrix
rank v5A 
--- if the output is 18, then h_A(5) = 18

--- construction of the ideal of the set A and of its Hilbert-Burch matrix
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
I15 = ideal(A_(14,1)*x-A_(14,0)*y,A_(14,2)*y-A_(14,1)*z);
I16 = ideal(A_(15,1)*x-A_(15,0)*y,A_(15,2)*y-A_(15,1)*z);
I17 = ideal(A_(16,1)*x-A_(16,0)*y,A_(16,2)*y-A_(16,1)*z);
I18 = ideal(A_(17,1)*x-A_(17,0)*y,A_(17,2)*y-A_(17,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14,I15,
I16,I17,I18); --- ideal of the set A
D=res(IA);
dim IA --- 1
degree IA --- 18
M=D.dd_2; --- 4x3 matrix, Hilbert-Burch matrix of the ideal the set A
MM = transpose(M);

--- in the examples of sub-section 5.2:
--- M   = 
{5} | 8549xy+10271y2-4148xz+9866yz-1975z2          
-3320xy-5755y2+7871xz+8089yz-1533z2          
6640xy+11510y2-15742xz-7971yz-14056z2 |
          
{5} | -8549x2+5132xy+8010y2+15751xz-7245yz+4435z2    
3320x2+5755xy-10840y2+833xz-5408yz-15055z2    
-6640x2-11510xy-10311y2-9873xz-5157yz-11657z2 |

{5} | -15403x2-168xy+9922y2-3987xz+1506yz+3797z2     
6970xy+14859y2-8763xz-1509yz+10505z2          
-13940xy+2273y2+1508xz-9931yz-8835z2 |
          
{6} | -9152z  x-5388z  y-2104z |


--- example of ternary nonic T2 of rank 18
Tensor2 = transpose((v9A)^{0});
for i from 1 to 17 do Tensor2 = Tensor2+transpose((v9A)^{i})
Tensor2; --- 55x1 vector containing the coefficients of T2 in the standard monomial basis of degree 9 in x,y,z
T2 = basis(9,R)*Tensor2;

--- T2 =
|4283x9-14212x8y+2365x7y2-11335x6y3+10354x5y4-7342x4y5+11432x3y6-15881x2y7-10204xy8-663y9-10837x8z-6573x7yz+6070x6y2z
-12124x5y3z+8455x4y4z-9097x3y5z+200x2y6z+11563xy7z+11173y8z+2810x7z2+5187x6yz2-1688x5y2z2-3089x4y3z2+8745x3y4z2+12508x2y5z2+151xy6z2+11119y7z2+11414x6z3+2714x5yz3+11939x4y2z3+5024x3y3z3+10884x2y4z3+8404xy5z3+755y6z3+15891x5z4
-1013x4yz4-11790x3y2z4+14982x2y3z4-8411xy4z4-5236y5z4+4416x4z5
-11481x3yz5+14698x2y2z5+5309xy3z5+11614y4z5-9777x3z6-2702x2yz6
-5846xy2z6-10960y3z6-8430x2z7+7085xyz7+12763y2z7-14136xz8
-9808yz8+9194z9 |

--- test 4) for T2: it is divided into 3 cases, depending on which one between a_1, a_2, a_3 is assumed to be 1
--- if at the end of each of the 3 cases, max di = -1 then f'^{-1}(T2) has affine dimension 0, i.e. f'^{-1}(T2) is the empty set
--- in order to check test 4) for the ternary nonic T under investigation, 
--- Tensor2 has to be replaced with a column vector containing the coordinates of T
--- in the standard monomial basis of degree 9 in the variables x,y,z

--- case 1): a_1 = 1
S = k[x,y,z,a_2..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{1,a_2,a_3,0}}||matrix{{0,a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);  
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 1657.51 seconds
N1 = contract(transpose(basis(9,S)),Polynon'); 
Eqns = transpose(N1)*sub(Tensor2,S); 
Eqns^{37..65} --- 29 not-homogeneous quadratic equations in 
a_2...a_15 
TT = k[a_2..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i}; 
d1 = max di --- in our example the output is -1

--- case 2): a_2 = 1
S = k[x,y,z,a_1,a_3..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,1,a_3,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,0,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 948.539 seconds
N2 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N2)*sub(Tensor2,S);
Eqns^{37..65};
TT = k[a_1,a_3..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i};
d2 = max di --- in our example the output is -1

--- case 3): a_3 = 1
S = k[x,y,z,a_1,a_2,a_4..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,a_2,1,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 1054.38 seconds
N3 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N3)*sub(Tensor2,S);
TT = k[a_1,a_2,a_4..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i}; 
d3 = max di --- in our example the output is -1

--- Since T2 satisfies tests 1),2),3),4) then T2 has rank 18








==> anc/nonics3.txt <==
nonics3.txt
--- This code implements an algorithm (see sub-section 3.1-proof of Claim 3.15 and subsection 5.2) that shows the birationality of the map f and yields a method to get ternary nonics of which a decomposition of length 18 is known, that are not identifiable.  
--- The code takes in input representative vectors v_i's for the points dual to 18 fixed linear forms L_{i}'s and controls if the v_{i}'s are in sufficiently general position (tests 1), 2), 3)). 
--- Moreover it generates 16 random numbers a_1,...,a_8,a_11,...a_18 and compute f(a_1,...,a_8,a_11,...a_18) = Tensor3, providing a column vector 55x1 consisting of the coordinates of a nonic T3 in x,y,z.
--- By construction, T3 is computed by {L_{1},...,L_{18}} with coefficients \lambda_{1},...,\lambda_{18} produced by the code by means of Kramer's rule. 
--- The output of the code is the dimension and the degree of f^{-1}(Tensor3).
--- In particular it shows that T3 is not identifiable.


k = ZZ/31991;
R = k[x,y,z];
--- input: a 18x3 matrix A with the coordinates of v_{1},...,v_{18}
A = random(R^18,R^3); -- 18x3 matrix with the coordinates of the points of A
--- in our example we generated the random matrix: 
--- A = sub(matrix{{1,1,1},{0,1,2},{-1,2,1},{1,2,3},{1,-2,0},{2,1,4},
{4,2,-3},{1,5,1},{5,2,3},{6,2,3},{1,7,7},{1,7,3},{6,5,4},{-7,2,3},{3,7,4},{2,-5,1},{6,3,-4},{-7,6,6}},R);
--- the i-th row of A contains the coordinates of v_{i} 

--- test 1): non-redundancy test
v9A = symmetricPower(9,A^{0});
for i from 1 to 17 do v9A = v9A||symmetricPower(9,A^{i})
v9A; --- 18x55 matrix
rank v9A
--- if the output is 18, then A provides a non-redundant decomposition for any ternary form of degree 9 in the linear span <v_{9}(A)> 

--- test 2): fourth Kruskal's rank test
v4A = symmetricPower(4,A^{0});
for i from 1 to 17 do v4A = v4A||symmetricPower(4,A^{i})
v4A; --- 18x15 matrix
gens minors(15,v4A) 
--- if the output consists of 816 non-zero maximal minors, then k_4(A) = 15

--- test 3): fifth Hilbert function test
v5A = symmetricPower(5,A^{0});
for i from 1 to 17 do v5A = v5A||symmetricPower(5,A^{i})
v5A; --- 18x21 matrix
rank v5A 
--- if the output is 18, then h_A(5) = 18


-- construction of the ideal and Hilbert-Burch matrix of A
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
I15 = ideal(A_(14,1)*x-A_(14,0)*y,A_(14,2)*y-A_(14,1)*z);
I16 = ideal(A_(15,1)*x-A_(15,0)*y,A_(15,2)*y-A_(15,1)*z);
I17 = ideal(A_(16,1)*x-A_(16,0)*y,A_(16,2)*y-A_(16,1)*z);
I18 = ideal(A_(17,1)*x-A_(17,0)*y,A_(17,2)*y-A_(17,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14,I15,I16,I17,I18);  -- ideal of A
dim IA --- 1
degree IA --- 18
D=res(IA);
M=D.dd_2; -- Hilbert-Burch matrix of A
MM = transpose(M);

--- in our example:
--- M = 
| 8549xy+10271y2-4148xz+9866yz-1975z2           
-3320xy-5755y2+7871xz+8089yz-1533z2             
6640xy+11510y2-15742xz-7971yz-14056z2 |

|-8549x2+5132xy+8010y2+15751xz-7245yz+4435z2      
3320x2+5755xy-10840y2+833xz-5408yz-15055z2     
-6640x2-11510xy-10311y2-9873xz-5157yz-11657z2 |

| -15403x2-168xy+9922y2-3987xz+1506yz+3797z2
6970xy+14859y2-8763xz-1509yz+10505z2
-13940xy+2273y2+1508xz-9931yz-8835z2 |

| -9152z   x-5388z   y-2104z |


--- construction of T3
--- we work over the open set where a_0 = 1, a_10 = 0, a_9 = 0, a_19 = 1
coe = random(R^1,R^16);
--- in our example we generated the random matrix: 
--- coe = sub(matrix{{14307,13416,11657,9248,8324,-13193,-1403,12171,7694,
12549,-12983,538,11728,743,-12966,12870}},R)
N = matrix{{1*x+coe_(0,0)*y+coe_(0,1)*z,coe_(0,2)*x+coe_(0,3)*y+
coe_(0,4)*z,coe_(0,5)*x+coe_(0,6)*y+coe_(0,7)*z,0},{0*x
+coe_(0,8)*y+coe_(0,9)*z,coe_(0,10)*x+coe_(0,11)*y+coe_(0,12)*z,
coe_(0,13)*x+coe_(0,14)*y+coe_(0,15)*z,1}}||MM; --- Hilbert-Burch matrix of IB
IB = minors(4,N); -- ideal of B
IdFix = IA + IB; 
Polynon = gens(IdFix)*matrix(basis(9,IdFix));  
MFix = contract(transpose(basis(9,R)),Polynon);  
Tensor3 = gens(ker transpose(MFix));  --- representative vector for T3 as image through f of a point in the chosen open set
--- in our example T3 is the column vector whose coordinates are given in what follows: 
--- | 11096 14876 11951 14398 -14433 -1174 -11088 15878 -10039 8863 -3441 3683 15571 12538 -12480 11138 12902 -1797 4156 15094 1751 -3819 9968 7799 5014 11796 9059 -14262 6626 1167 3353 15217 -11496 14238 -6895 9523 -9525 -1011 -9008 10693 -3087 -640 13550 -2161 -7220 -9028 11114 7892 -14254 -7767 -14792 7631 -3449 395 1 |

T3 = basis(9,R)*Tensor3;  
--- in our example:
--- | 11096x9+14876x8y+14398x7y2-11088x6y3-3441x5y4+11138x4y5-3819x3y6+6626x2y7-9525xy8-9028y9+11951x8z-14433x7yz+15878x6y2z+3683x5y3z+12902x4y4z+9968x3y5z+1167x2y6z-1011xy7z+11114y8z-1174x7z2-10039x6yz2+15571x5y2z2-1797x4y3z2+7799x3y4z2+
3353x2y5z2-9008xy6z2+7892y7z2+8863x6z3+12538x5yz3+4156x4y2z3+5014x3y3z3+15217x2y4z3+10693xy5z3-14254y6z3-12480x5z4+15094x4yz4+11796x3y2z4-11496x2y3z4-3087xy4z4-7767y5z4+1751x4z5+9059x3yz5+14238x2y2z5-640xy3z5-14792y4z5-14262x3z6-6895x2yz6+13550xy2z6+7631y3z6+9523x2z7-2161xyz7-3449y2z7-7220xz8+395yz8+z9 |

--- Kramer's rule to get the coordinates of T3 in <v_{9}(A)>
P = transpose(v9A)|Tensor3; 
rank P  -- 18
rank P^{0..16,45} -- 18 
gens(minors(18,P^{0..16,45}))
--- in our example: | 7101 3027 7666 3258 -6334 -14016 -11635 11969 -14327 3376 15936 9108 -2002 5165 -15581 -10001 -9488 -5932 12018 |
(gens(minors(18,P^{0..16,45}))*(sub(1/(7101),R)))_{1..18};  --- coordinates of T2 in the linear span of v_9(A)
--- in our example the output is:
--- | 7515 8696 -4784 4725 1728 -12589 1592 10531 13169 -13797 -5067 -10709 -14222 13315 1233 -11539 9496 -5864 | = 
--- = {\lambda_18,-\lambda_17,\lambda_16,-\lambda_15,\lambda_14,-\lambda_13,\lambda_12,-\lambda_11,\lambda_10,-\lambda_9,
----  \lambda_8,-\lambda_7,\lambda_6,-\lambda_5,\lambda_4,-\lambda_3,\lambda_2,-\lambda_1}


S = k[x,y,z,a_0..a_19, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Nsupergen=sub(matrix{{a_0*x+a_1*y+a_2*z,a_3*x+a_4*y+a_5*z,a_6*x+a_7*y+a_8*z,a_9}}||matrix{{a_10*x+a_11*y+a_12*z,a_13*x+a_14*y+a_15*z,a_16*x+a_17*y+a_18*z,a_19}},S);
Ngen=sub(Nsupergen, {a_0=>1,a_10=>0,a_9=>0,a_19=>1}); 
N' = Ngen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,N');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); 
MFix' = contract(transpose(basis(9,S)),Polynon');  

--- computation of the dimension and the degree of f^{-1}(T3) and failure of test 5) for T3: 
--- if at the end the output are d = 0 and de = 1,
--- then f^{-1}(T3) is a point, i.e. f is birational and T3 is not identifiable
Eqns = transpose(MFix')*sub(Tensor3,S);  
Eqns^{37..53} -- 17 quadratic equations
TT = k[a_1..a_8,a_11..a_18];
d = dim ideal(sub(Eqns^{37..53},TT)) -- in our example the ouput is: 0
de = degree ideal(sub(Eqns^{37..53},TT)) -- in our example the output is: 1


--- test 4) for T3: it is divided into 3 cases, depending on which one between a_1, a_2, a_3 is assumed to be 1
--- if at the end of each of the 3 cases, max di = -1 and max de = 0 then f'^{-1}(T3) has affine dimension 0, i.e. f'^{-1}(T3) is the empty set
--- In particular, T3 has rank 18

--- case 1): a_1 = 1
S = k[x,y,z,a_2..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{1,a_2,a_3,0}}||matrix{{0,a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);  
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 1657.51 seconds
N1 = contract(transpose(basis(9,S)),Polynon'); 
Eqns = transpose(N1)*sub(Tensor3,S); 
Eqns^{37..65} --- 29 not-homogeneous quadratic equations in a_2...a_15 
TT = k[a_2..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i}; 
d1 = max di --- in our example the output is -1

--- case 2): a_2 = 1
S = k[x,y,z,a_1,a_3..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,1,a_3,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,0,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 948.539 seconds
N2 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N2)*sub(Tensor3,S);
Eqns^{37..65};
TT = k[a_1,a_3..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i};
d2 = max di --- in our example the output is -1

--- case 3): a_3 = 1
S = k[x,y,z,a_1,a_2,a_4..a_15, Degrees => {1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0}];
Msupergen=sub(matrix{{a_1,a_2,1,0}}||matrix{{a_4*x^2+a_5*x*y+a_6*x*z+a_7*y^2+a_8*y*z+a_9*z^2,a_10*x^2+a_11*x*y+a_12*x*z+a_13*y^2+a_14*y*z+a_15*z^2,0,0}},S);
M' = Msupergen||sub(MM,S);
IdFix' = minors(3,sub(M,S))+minors(4,M');
Polynon' = gens(IdFix')*matrix(basis(9,IdFix')); --- in our example we got the output in 1054.38 seconds
N3 = contract(transpose(basis(9,S)),Polynon');   
Eqns = transpose(N3)*sub(Tensor3,S);
TT = k[a_1,a_2,a_4..a_15];
II = ideal(sub(Eqns^{37..65},TT));
dim II -- 2
degree II -- 1
for i from 4 to 15 do JJ_{i} = II + ideal(a_i-1)
di = for i from 4 to 15 list dim JJ_{i}; 
de = for i from 4 to 15 list degree JJ_{i};
d3 = max di --- in our example the output is -1


 

==> anc/nonics4.txt <==
nonics4.txt
--- This code implements an algorithm (see sub-section 5.2 - A case of lower rank) to determine the second decomposition B of lenght 17 of the ternary nonic T1 (see also nonics1.txt)

k = QQ;
R = k[x,y,z];
A = sub(matrix{{1,1,1},{0,1,2},{-1,2,1},{1,2,3},{1,-2,0},{2,1,4},
{4,2,-3},{1,5,1},{5,2,3},{6,2,3},{1,7,7},{1,7,3},{6,5,4},{-7,2,3},{3,7,4},{2,-5,1},{6,3,-4},{-7,6,6}},R);
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
I15 = ideal(A_(14,1)*x-A_(14,0)*y,A_(14,2)*y-A_(14,1)*z);
I16 = ideal(A_(15,1)*x-A_(15,0)*y,A_(15,2)*y-A_(15,1)*z);
I17 = ideal(A_(16,1)*x-A_(16,0)*y,A_(16,2)*y-A_(16,1)*z);
I18 = ideal(A_(17,1)*x-A_(17,0)*y,A_(17,2)*y-A_(17,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14,I15,
I16,I17,I18); 
D=res(IA);
dim IA 
degree IA 
M=D.dd_2; 
MM = transpose(M);
coe = sub(matrix{{10399,13534,-633,-11455,2134,11038,-8888,-588,1927,4114,11328,13814,-10664,-1749}},R)
q2 = coe_(0,2)*x^2+coe_(0,3)*x*y+coe_(0,4)*x*z+coe_(0,5)*y^2+coe_(0,6)*y*z+coe_(0,7)*z^2;
q3 = coe_(0,8)*x^2+coe_(0,9)*x*y+coe_(0,10)*x*z+coe_(0,11)*y^2+coe_(0,12)*y*z+coe_(0,13)*z^2;
M' = matrix{{1,coe_(0,0),coe_(0,1),0},{0,q2,q3,0}}||MM;
IB = minors(4,M');
dim IB --- 1
degree IB --- 17
IB' = IB+ideal(matrix{{x-1_k}})
dim IB' --- 0
degree IB' --- 17
S = R/IB';
B = basis S; 
BB = sub(B,R);
y = sub(y,R);
z = sub(z,R);

compy = sub(contract(transpose BB,(BB_(0,0))*y%IB'),{y=>0_k,z=>0_k});
for i from 1 to 16 do 
compy=compy|sub(contract(transpose BB,(BB_(0,i))*y%IB'),{y=>0_k,z=>0_k}); 
compy;
compy = sub(compy, RR); 
eigenvectors compy

compz = sub(contract(transpose BB,(BB_(0,0))*z%IB'),{y=>0_k,z=>0_k});
for i from 1 to 16 do 
compz=compz|sub(contract(transpose BB,(BB_(0,i))*z%IB'),{y=>0_k,z=>0_k}); 
compz;
compz = sub(compz, RR); 
eigenvectors compz



==> anc/nonics5.txt <==
nonics5.txt
--- This code implements an algorithm (see sub-section 5.2 - An unidentifiable case) to determine the second decomposition B of lenght 18 of the ternary nonic T3 (see also nonics3.txt)

k = QQ;
R = k[x,y,z];
A = sub(matrix{{1,1,1},{0,1,2},{-1,2,1},{1,2,3},{1,-2,0},{2,1,4},
{4,2,-3},{1,5,1},{5,2,3},{6,2,3},{1,7,7},{1,7,3},{6,5,4},
{-7,2,3},{3,7,4},{2,-5,1},{6,3,-4},{-7,6,6}},R);
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
I15 = ideal(A_(14,1)*x-A_(14,0)*y,A_(14,2)*y-A_(14,1)*z);
I16 = ideal(A_(15,1)*x-A_(15,0)*y,A_(15,2)*y-A_(15,1)*z);
I17 = ideal(A_(16,1)*x-A_(16,0)*y,A_(16,2)*y-A_(16,1)*z);
I18 = ideal(A_(17,1)*x-A_(17,0)*y,A_(17,2)*y-A_(17,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14,
I15,I16,I17,I18); 
D=res(IA);
dim IA 
degree IA 
M=D.dd_2; 
MM = transpose(M);
coe = sub(matrix{{14307,13416,11657,9248,8324,-13193,-1403,12171,
7694,12549,-12983,538,11728,743,-12966,12870}},R)
N = matrix{{1*x+coe_(0,0)*y+coe_(0,1)*z,coe_(0,2)*x
+coe_(0,3)*y+coe_(0,4)*z,coe_(0,5)*x+coe_(0,6)*y+coe_(0,7)*z,
0},{0*x+coe_(0,8)*y+coe_(0,9)*z,coe_(0,10)*x+coe_(0,11)*y
+coe_(0,12)*z,coe_(0,13)*x+coe_(0,14)*y+coe_(0,15)*z,1}}||MM; --- Hilbert-Burch matrix of IB
IB = minors(4,N); 
dim IB --- 1
degree IB --- 18
IB' = IB+ideal(matrix{{x-1_k}})
dim IB' --- 0
degree IB' --- 18
S = R/IB';
B = basis S; 
BB = sub(B,R);
y = sub(y,R);
z = sub(z,R);

compy = sub(contract(transpose BB,(BB_(0,0))*y%IB'),{y=>0_k,z=>0_k});
for i from 1 to 17 do 
compy=compy|sub(contract(transpose BB,(BB_(0,i))*y%IB'),{y=>0_k,z=>0_k}); 
compy;
compy = sub(compy, RR); 
eigenvectors compy

compz = sub(contract(transpose BB,(BB_(0,0))*z%IB'),{y=>0_k,z=>0_k});
for i from 1 to 17 do 
compz=compz|sub(contract(transpose BB,(BB_(0,i))*z%IB'),{y=>0_k,z=>0_k}); 
compz;
compz = sub(compz, RR); 
eigenvectors compz


